Optimal routing and transmission strategies for UAV reconnaissance missions with detection threats

We consider an autonomous reconnaissance mission where an Unmanned Aerial Vehicle (UAV) has to visit several points of interest and communicate the intel back to the base. At every point of interest, the UAV has the option to either send back all available info, or continue to the next point of interest and communicate at a later stage. Both choices have a chance of detection, meaning the mission fails. We wish to maximize the expected amount of information gathered by the mission. This is modelled by a routing problem in a weighted graph. We show that the problem is NP-complete, discuss an ILP formulation, and use a genetic algorithm to find good solutions for up to ten points of interest.

==> anc/Basic_genetic_programme.py <==
#This is the code for the genetic algorithm without walk or vertex flip mutation



#### Most important variables: ####
#prob = matrix filled with crossing and send probabilities
#init_inf = list with the amount of information at every vertex
#treesize = number of strategies per generation
#directnum = number of strategies that go directly into the next generation
#cutoff = number of bad strategies that get deleted per generation
#iternum = number of generations


import numpy as np
import networkx as nx
import copy
import random



prob = np.array([[1, 0.6, 0.9, 0.6], [0.6, 0.9, 0.3, 0.1], [0.9, 0.3, 0.5, 0.9], [0.6, 0.1, 0.9, 0.1]])

prob1 = np.array([[1,0.9,0,0,0,0.92],[0.9,0.9,0.93,0.86,0,0],[0,0.93,0.96,0.95,0,0],\
                  [0,0.86,0.95,0.97,0.92,0.89],[0,0,0,0.92,0.87,0.82],[0.92,0,0,0.89,0.82,0.89]])
    
prob2 = np.array([[1,0.9,0,0,0,0,0,0,0,0.3],[0.9,0.5,0.6,0.3,0,0,0,0,0,0],[0,0.6,0.9,0.1,0.5,0,0,0,0,0],\
                  [0,0.3,0.1,0.9,0.6,0,0,0,0,0],[0,0,0.5,0.6,0.2,0.8,0,0,0,0],[0,0,0,0,0.8,0.5,0.3,0,0,0],\
                  [0,0,0,0,0,0.3,0.5,0.9,0.9,0],[0,0,0,0,0,0,0.9,0.5,0.3,0.8],\
                  [0,0,0,0,0,0,0.9,0.3,0.5,0.7],[0.3,0,0,0,0,0,0,0.8,0.7,0.5]])
    
prob3 = np.array([[1,0.95,0,0,0,0,0,0,0,0.93],[0.95,0.9,0.86,0.97,0,0,0,0,0,0],[0,0.86,0.94,0.92,0.96,0,0,0,0,0],\
                  [0,0.97,0.92,0.99,0.87,0,0,0,0,0],[0,0,0.96,0.87,0.9,0.94,0,0,0,0],[0,0,0,0,0.94,0.5,0.91,0,0,0],\
                  [0,0,0,0,0,0.91,0.93,0.98,0.92,0],[0,0,0,0,0,0,0.98,0.95,0.99,0.87],\
                  [0,0,0,0,0,0,0.92,0.99,0.94,0.85],[0.93,0,0,0,0,0,0,0.87,0.85,0.92]])   

prob4 = np.array([[1,0.97,0.81,0.97,0.95,0.96],[0.97,0.93,0.92,0.87,0.89,0.87],[0.81,0.92,0.96,0.81,0.98,0.93],\
                 [0.97,0.87,0.81,0.85,0.93,0.93],[0.95,0.89,0.98,0.93,0.91,0.89],[0.96,0.87,0.93,0.93,0.89,0.90]])
    
    
    
prob5 = np.array([[1,0.95,0.87,0.93,0.99,0.96,0.92,0.88,0.9,0.93],[0.95,0.9,0.86,0.97,0.93,0.85,0.82,0.91,0.93,0.96],[0.87,0.86,0.94,0.92,0.96,0.98,0.99,0.82,0.85,0.91],\
                  [0.93,0.97,0.92,0.99,0.87,0.93,0.9,0.9,0.89,0.95],[0.99,0.93,0.96,0.87,0.9,0.94,0.82,0.85,0.92,0.9],[0.96,0.85,0.98,0.93,0.94,0.95,0.91,0.92,0.91,0.96],\
                  [0.92,0.82,0.99,0.9,0.82,0.91,0.93,0.98,0.92,0.93],[0.88,0.91,0.82,0.9,0.85,0.92,0.98,0.95,0.99,0.87],\
                  [0.9,0.93,0.85,0.89,0.92,0.91,0.92,0.99,0.94,0.85],[0.93,0.96,0.91,0.95,0.9,0.96,0.93,0.87,0.85,0.92]]) 
    
    
init_inf = [0,1,1,1]

init_inf1 = [0,1,1,1,1,1]

init_inf2 = [0,1,1,1,1,1,1,1,1,1]




def route_to_inf(route , init_inf):      #Returns a index vector lst where lst[i] = 1 iff information is retrieved at the i-th vertex of the route
    it = copy.copy(init_inf)    
    lst = []
    for i in route:
        lst.append(it[i])
        it[i]=0            #There is no information to be retrieved after the first 
    return lst

def constrgraph(prob):             #Construct the adjacency matrix with logs of the probabilities in the prob matrix to later use for dijkstra's algorithm
    shape = np.shape(prob)
    adj = np.zeros(shape)
    for i in range(len(prob)):
        for j in range(len(prob)):
            if i != j:
                if prob[i,j]!=0:
                    adj[i,j]=-np.log(prob[i,j])
                    
    G = nx.from_numpy_array(np.array(adj))
    
    return G

def dijkstra(G):      #Returns the "shortest" path from the base camp to every other vertex
    pathgraph = nx.single_source_dijkstra_path(G, 0)
    for i in range(len(pathgraph)):
        pathgraph[i].pop()
    
    
    return pathgraph



def infocalc(prob, init_inf, route, send):  #Computes the expected value for a given route and send strategy
    inf = route_to_inf(route, init_inf)
    probability = 1
    collected = 0
    calc = 0
    i = 1
    transmitted = 0
    goal = sum(inf)
    
    if len(route) == len(send):
        while i <= len(route)-1:
            probability = probability * prob[route[i-1]][route[i]]
            collected = collected + inf[i]
            if send[i] == 1:
                probability = probability * prob[route[i]][route[i]]
                calc = calc + (probability * collected)
                transmitted = transmitted + collected
                collected = 0
            if route[i] == 0 and transmitted == goal:       #deletes unnecessary walks at the end
                route = route[:i+1]
                send = send[:i+1]
                break
                
            i += 1
        return route, send, calc            
        
    else:
        return("Route and send strategy aren't equally long.")
    
    
def shortercalc(prob, init_inf, route, send): #Almost the same as infocalc, but verifies whether there is a shorter path between last transmission and the base camp
    inf = route_to_inf(route, init_inf)
    probability = 1
    collected = 0
    calc = 0
    i = 1
    transmitted = 0
    goal = sum(inf)
    G = constrgraph(prob)
    pg = dijkstra(G)
    
    while i <= len(route)-1:
         probability = probability * prob[route[i-1]][route[i]]
         collected = collected + inf[i]
         if send[i] == 1:
            probability = probability * prob[route[i]][route[i]]
            calc = calc + (probability * collected)
            transmitted = transmitted + collected
            collected = 0
         if transmitted == goal and route[i] != 0:       
            route = route[:i+1]
            send = send[:i+1]
            dijk = copy.copy(pg[route[-1]])
            for i in range(len(dijk)):
                route.append(dijk[-1])
                dijk.pop()
                send.append(0)
            send[-1]=1
            break
         i += 1
            
    return route, send, calc



def graddes(prob, init_inf, route):    #gradient descent algorithm that computes a send strategy and expected value for a given route  
    send = np.random.choice([0, 1], size=(len(route),), p=[2/3, 1/3])
    send[0] = 0
    send[-1] = 1
    ev = infocalc(prob, init_inf, route, send)[2]
    best = ev
    prevbest = ev
    gain = 1
    
    while gain > 0.01:
        for i in range(1,len(send)-1):
            sendcopy = copy.copy(send)
            sendcopy[i] = 1 - sendcopy[i]
            ev2 = infocalc(prob, init_inf, route, sendcopy)[2]
            if ev2 > best:
                best = ev2
                send = copy.copy(sendcopy)
        gain = best - prevbest
        prevbest = best


    return  best, list(send)




def constrpath(G, pathgraph, minroute, maxroute):  #Randomly construct paths through the graph whose length without returning to base camp is inbetweeen a set interval
    path = [0]
    step = 0
    i = 1
    numsteps = np.random.randint(minroute, maxroute)
    while i < numsteps:
        step = random.choice(list(G[step]))
        path.append(step)
        i = i+1
    
    if path[-1] != 0:      #Return to base with the shortest path
        dijk = copy.copy(pathgraph[path[-1]])
        for i in range(len(dijk)):
            path.append(dijk[-1])
            dijk.pop()
    
    
    return path




def firstgen(prob, init_inf, treesize, minroute, maxroute, cutoff): #Construct the first generation 
    G = constrgraph(prob)
    
    pathgraph = dijkstra(G)
    
    routematrix = []
    i = 0
    while i<= treesize:
        path = constrpath(G, pathgraph, minroute, maxroute)
        gene = []
        gene.append(path)
        grad = graddes(prob, init_inf, path)
        gene.append(grad[1])
        gene.append(grad[0])
        routematrix.append(gene)
        i += 1
    
    
    routematrix = sorted(routematrix, key = lambda item: (item[2], -len(item[0])), reverse = True) #First sort based on expected value, then on the length of the route
      
    
    routematrix = routematrix[:treesize - cutoff]
        
    return routematrix    #first column is filled with routes, second one with the corresponding send strategies, third one with their expected value

def nextgen(prob, init_inf, tree, treesize, directnum, cutoff):  #Construct the next generation. A binary element in the new send strategy is flipped with 10% chance
    routematrix = tree[:directnum]
    i = directnum
    
    while i <= treesize:
        father = random.choice(tree)
        mother = random.choice(tree)
        cross1 = random.choice([element for element in father[0] if element != 0])  #Two possible crossing spots
        cross2 = random.choice([element for element in father[0] if element != 0])
        
        
        if cross1 in mother[0]:
            gene = []
            paind = father[0].index(cross1)
            maind = mother[0].index(cross1)
            kid = father[0][:paind]+mother[0][maind:]
            kidsend = father[1][:paind]+mother[1][maind:]
            mutprob = np.random.uniform(0,1)
            if mutprob < 0.1 and len(kidsend)>3:                                  
                mut = random.choice(range(1, len(kidsend)-2))
                kidsend[mut] = 1 - kidsend[mut] 
            
            strat = infocalc(prob, init_inf, kid, kidsend)
            gene.append(strat[0])
            gene.append(strat[1])
            gene.append(strat[2])
            routematrix.append(gene)
            i +=1
        elif cross2 in mother[0]:
            gene = []
            paind = father[0].index(cross2)
            maind = mother[0].index(cross2)
            kid = father[0][:paind]+mother[0][maind:]
            kidsend = father[1][:paind]+mother[1][maind:]
            mutprob = np.random.uniform(0,1)
            if mutprob < 0.1 and len(kidsend)>3:                                  
                mut = random.choice(range(1, len(kidsend)-2))
                kidsend[mut] = 1 - kidsend[mut]    
                
            strat = infocalc(prob, init_inf, kid, kidsend)
            gene.append(strat[0])
            gene.append(strat[1])
            gene.append(strat[2])
            routematrix.append(gene)
            i +=1
     
    routematrix = sorted(routematrix, key = lambda item: (item[2], -len(item[0])), reverse = True) 
      
    routematrix = routematrix[:treesize - cutoff]
    
        
    return routematrix


def genprog(prob, init_inf, treesize, directnum, cutoff, iternum):  #Actual genetic algorithm

    
    numnodes = len(prob)
    start = firstgen(prob, init_inf, treesize, numnodes-4, numnodes + 100, cutoff) 
    offspring = nextgen(prob, init_inf, start, treesize, directnum, cutoff) 
    
    for i in range(iternum):
        offspring = nextgen(prob, init_inf, offspring, treesize, directnum, cutoff)


    finalroute, finalsend, finalval = shortercalc(prob, init_inf, offspring[0][0], offspring[0][1])
    
    return finalroute, finalsend, finalval


def iterprog(prob, init_inf, treesize, directnum, cutoff, iternum, totaliter):  #Runs the genetic algorithm multiple times and returns the overall best strategy and its expected value
    best = 0
    bestlst = []
    for i in range(totaliter):
        print(i)
        gen = genprog(prob, init_inf, treesize, directnum, cutoff, iternum)
        print(best, gen[2])
        if gen[2] == best:
            bestlst.append(i)
        elif gen[2] > best:
            bestlst = [i]
            best = gen[2]
            bestgen = gen

    return bestgen, bestlst

==> anc/ILP.py <==

# -*- coding: utf-8 -*-
"""
Created on Thu Jan 11 13:26:14 2024

@author: Wim
"""

import numpy as np
import gurobipy as gp
from gurobipy import GRB	


prob = np.array([[1, 0.6, 0.9, 0.6], [0.6, 0, 0.3, 0.1], [0.9, 0.3, 0, 0.9], [0.6, 0.1, 0.9, 0]]) #oversteekkans

prob4 = np.array([[0,0.97,0.81,0.97,0.95,0.96],[0.97,0,0.92,0.87,0.89,0.87],[0.81,0.92,0,0.81,0.98,0.93],\
                 [0.97,0.87,0.81,0,0.93,0.93],[0.95,0.89,0.98,0.93,0,0.89],[0.96,0.87,0.93,0.93,0.89,0]])
    


zend = [1,0.2,0.5,0.1]    #zendkans
zend4 = [1,0.93,0.96,0.85,0.91,0.90]


init_inf = [0,1,1,1] #informatie om op te halen
init_inf4 = [0,1,1,1,1,1]

t_end = 7  #lengte van de route

def ILP(zend, init_inf, t_end):

    numV = len(prob)
    V = range(numV)
    T = range(t_end)


    ##Model
    m = gp.Model("drone model")


    x= m.addVars(V, T, vtype=GRB.BINARY, name="x")
    Y= m.addVars(V, T, vtype=GRB.BINARY, name ="Y") 
    A= m.addVars(V, V, T, vtype=GRB.BINARY, name="A")
    B= m.addVars(V, V, T, T, vtype=GRB.BINARY, name="B")

    S_arr = m.addVars(T, lb=0.0, ub=1.0, vtype=GRB.CONTINUOUS, name="S_arr")
    S_dep = m.addVars(T, lb=0.0, ub=1.0, vtype=GRB.CONTINUOUS, name="S_dep")

    alpha = m.addVars(V, V, T, lb=0.0, vtype=GRB.CONTINUOUS, name="alpha")
    beta = m.addVars(V, T, lb=0.0, vtype=GRB.CONTINUOUS, name="beta")
    gamma = m.addVars(V, T, lb=0.0, vtype=GRB.CONTINUOUS, name="gamma")

    ##Set objective
    
    obj = gp.quicksum(init_inf[i]*gamma[i,t] for i in V for t in T)
    m.setObjective(obj, GRB.MAXIMIZE)

    ##Constraints

    m.addConstr(x[0,0] == 1, "init1")
    m.addConstr(x[0,t_end-1] == 1, "init2") 
    m.addConstr(Y[0, t_end-1] ==1, "init3")
    m.addConstr(S_dep[0] == 1, "init4")
    m.addConstr(S_arr[0]==1, "init5")

    m.addConstrs((gp.quicksum(x[i,t] for i in V) == 1 for t in T), "x1")
    #m.addConstrs((A[i,i,t] ==0 for i in V for t in T), "x2")
    m.addConstrs((A[i, j, t] <= x[i,t] for i in V for j in V for t in T), "x3")
    m.addConstrs((A[i,j,t] <= x[j, t+1] for i in V for j in V for t in range(t_end-1)), "x4")
    m.addConstrs((A[i,j,t_end-1] == 0 for i in V for j in V), "x6" )
    m.addConstrs((A[i,j,t] >= x[i,t] + x[j,t+1] - 1 for i in V for j in V for t in range(t_end-1)), "x7")

    m.addConstrs((Y[i,t] <= x[i,t] for i in V for t in T), "Y1")
    m.addConstrs((B[i,j,s,t] <= x[i,s] for i in V for j in V for s in T for t in T), "Y2")
    m.addConstrs((B[i,j,s,t] <= Y[j,t] for i in V for j in V for s in T for t in range(s, t_end-1)), "Y3")
    m.addConstrs((B[i,j,s,t] ==0 for i in V for j in V for s in T for t in range(s)), "Y5")
    m.addConstrs((gp.quicksum(B[i,j,s,t] for j in V for s in T for t in T) ==1 for i in V), "Y6")

    m.addConstrs((alpha[i,j,t] <= S_dep[t] for i in V for j in V for t in T), "alpha1")
    m.addConstrs((alpha[i,j,t] <= A[i,j,t] for i in V for j in V for t in T), "alpha2")
    m.addConstrs((alpha[i,j,t] >= S_dep[t]-(1-A[i,j,t]) for i in V for j in V for t in T), "alpha3")
    m.addConstrs((S_arr[t] == gp.quicksum(prob[i,j]*alpha[i,j,t-1] for i in V for j in V) for t in range(1,t_end)), "alpha4")
    
    m.addConstrs((beta[i,t] <= S_arr[t] for i in V for t in T), "beta1")
    m.addConstrs((beta[i,t] <= Y[i,t] for i in V for t in T), "beta2")
    m.addConstrs((beta[i,t] >= S_arr[t] - (1-Y[i,t]) for i in V for t in T), "beta3")
    m.addConstrs((S_dep[t] == S_arr[t] - gp.quicksum((1-zend[i])*beta[i,t] for i in V) for t in T), "beta4")


    m.addConstrs((gamma[i,t] <= S_dep[t] for i in V for t in T), "gamma1")
    m.addConstrs((gamma[i,t] <= gp.quicksum(B[i,j,s,t] for j in V for s in T) for i in V for t in T), "gamma2")
    m.addConstrs((gamma[i,t] >= S_dep[t] - (1 - gp.quicksum(B[i,j,s,t] for j in V for s in T )) for i in V for t in T), "gamma3")



    ##Optimize the model
    m.optimize()

    ##Retrieving the solution
    if m.SolCount >1:
        for t in T:
            for i in V:
                if x[i,t].X ==1: 
                    print("x[{},{}]: {}".format(i, t, x[i, t].X))



        # Retrieving values for Y
        for i in V:
            for t in T:
                if Y[i,t].X == 1:
                    print("Y[{},{}]: {}".format(i, t, Y[i, t].X))
    else:
        print("Problem")
    
    

    print('Obj: %g' % m.ObjVal)
    
    return

ILP(zend, init_inf, t_end)


==> anc/Mutated_genetic_programme.py <==
#This is the code for the genetic algorithm with walk or vertex flip mutation



#### Most important variables: ####
#prob = matrix filled with crossing and send probabilities
#init_inf = list with the amount of information at every vertex
#treesize = number of strategies per generation
#directnum = number of strategies that go directly into the next generation
#cutoff = number of bad strategies that get deleted per generation
#iternum = number of generations


import numpy as np
import networkx as nx
import copy
import random



prob = np.array([[1, 0.6, 0.9, 0.6], [0.6, 0.9, 0.3, 0.1], [0.9, 0.3, 0.5, 0.9], [0.6, 0.1, 0.9, 0.1]])

prob1 = np.array([[1,0.9,0,0,0,0.92],[0.9,0.9,0.93,0.86,0,0],[0,0.93,0.96,0.95,0,0],\
                  [0,0.86,0.95,0.97,0.92,0.89],[0,0,0,0.92,0.87,0.82],[0.92,0,0,0.89,0.82,0.89]])
    
prob2 = np.array([[1,0.9,0,0,0,0,0,0,0,0.3],[0.9,0.5,0.6,0.3,0,0,0,0,0,0],[0,0.6,0.9,0.1,0.5,0,0,0,0,0],\
                  [0,0.3,0.1,0.9,0.6,0,0,0,0,0],[0,0,0.5,0.6,0.2,0.8,0,0,0,0],[0,0,0,0,0.8,0.5,0.3,0,0,0],\
                  [0,0,0,0,0,0.3,0.5,0.9,0.9,0],[0,0,0,0,0,0,0.9,0.5,0.3,0.8],\
                  [0,0,0,0,0,0,0.9,0.3,0.5,0.7],[0.3,0,0,0,0,0,0,0.8,0.7,0.5]])
    
prob3 = np.array([[1,0.95,0,0,0,0,0,0,0,0.93],[0.95,0.9,0.86,0.97,0,0,0,0,0,0],[0,0.86,0.94,0.92,0.96,0,0,0,0,0],\
                  [0,0.97,0.92,0.99,0.87,0,0,0,0,0],[0,0,0.96,0.87,0.9,0.94,0,0,0,0],[0,0,0,0,0.94,0.5,0.91,0,0,0],\
                  [0,0,0,0,0,0.91,0.93,0.98,0.92,0],[0,0,0,0,0,0,0.98,0.95,0.99,0.87],\
                  [0,0,0,0,0,0,0.92,0.99,0.94,0.85],[0.93,0,0,0,0,0,0,0.87,0.85,0.92]])   

prob4 = np.array([[1,0.97,0.81,0.97,0.95,0.96],[0.97,0.93,0.92,0.87,0.89,0.87],[0.81,0.92,0.96,0.81,0.98,0.93],\
                 [0.97,0.87,0.81,0.85,0.93,0.93],[0.95,0.89,0.98,0.93,0.91,0.89],[0.96,0.87,0.93,0.93,0.89,0.90]])
    
    
    
prob5 = np.array([[1,0.95,0.87,0.93,0.99,0.96,0.92,0.88,0.9,0.93],[0.95,0.9,0.86,0.97,0.93,0.85,0.82,0.91,0.93,0.96],[0.87,0.86,0.94,0.92,0.96,0.98,0.99,0.82,0.85,0.91],\
                  [0.93,0.97,0.92,0.99,0.87,0.93,0.9,0.9,0.89,0.95],[0.99,0.93,0.96,0.87,0.9,0.94,0.82,0.85,0.92,0.9],[0.96,0.85,0.98,0.93,0.94,0.95,0.91,0.92,0.91,0.96],\
                  [0.92,0.82,0.99,0.9,0.82,0.91,0.93,0.98,0.92,0.93],[0.88,0.91,0.82,0.9,0.85,0.92,0.98,0.95,0.99,0.87],\
                  [0.9,0.93,0.85,0.89,0.92,0.91,0.92,0.99,0.94,0.85],[0.93,0.96,0.91,0.95,0.9,0.96,0.93,0.87,0.85,0.92]]) 
    
    
init_inf = [0,1,1,1]

init_inf1 = [0,1,1,1,1,1]

init_inf2 = [0,1,1,1,1,1,1,1,1,1]




def route_to_inf(route , init_inf):      #Returns a index vector lst where lst[i] = 1 iff information is retrieved at the i-th vertex of the route
    it = copy.copy(init_inf)    
    lst = []
    for i in route:
        lst.append(it[i])
        it[i]=0            #There is no information to be retrieved after the first 
    return lst

def constrgraph(prob):             #Construct the adjacency matrix with logs of the probabilities in the prob matrix to later use for dijkstra's algorithm
    shape = np.shape(prob)
    adj = np.zeros(shape)
    for i in range(len(prob)):
        for j in range(len(prob)):
            if i != j:
                if prob[i,j]!=0:
                    adj[i,j]=-np.log(prob[i,j])
                    
    G = nx.from_numpy_array(np.array(adj))
    
    return G

def dijkstra(G):      #Returns the "shortest" path from the base camp to every other vertex
    pathgraph = nx.single_source_dijkstra_path(G, 0)
    for i in range(len(pathgraph)):
        pathgraph[i].pop()
    
    
    return pathgraph



def infocalc(prob, init_inf, route, send):  #Computes the expected value for a given route and send strategy
    inf = route_to_inf(route, init_inf)
    probability = 1
    collected = 0
    calc = 0
    i = 1
    transmitted = 0
    goal = sum(inf)
    
    if len(route) == len(send):
        while i <= len(route)-1:
            probability = probability * prob[route[i-1]][route[i]]
            collected = collected + inf[i]
            if send[i] == 1:
                probability = probability * prob[route[i]][route[i]]
                calc = calc + (probability * collected)
                transmitted = transmitted + collected
                collected = 0
            if route[i] == 0 and transmitted == goal:       #deletes unnecessary walks at the end
                route = route[:i+1]
                send = send[:i+1]
                break
                
            i += 1
        return route, send, calc            
        
    else:
        return("Route and send strategy aren't equally long.")
    
    
def shortercalc(prob, init_inf, route, send): #Almost the same as infocalc, but verifies whether there is a shorter path between last transmission and the base camp
    inf = route_to_inf(route, init_inf)
    probability = 1
    collected = 0
    calc = 0
    i = 1
    transmitted = 0
    goal = sum(inf)
    G = constrgraph(prob)
    pg = dijkstra(G)
    
    while i <= len(route)-1:
         probability = probability * prob[route[i-1]][route[i]]
         collected = collected + inf[i]
         if send[i] == 1:
            probability = probability * prob[route[i]][route[i]]
            calc = calc + (probability * collected)
            transmitted = transmitted + collected
            collected = 0
         if transmitted == goal and route[i] != 0:       
            route = route[:i+1]
            send = send[:i+1]
            dijk = copy.copy(pg[route[-1]])
            for i in range(len(dijk)):
                route.append(dijk[-1])
                dijk.pop()
                send.append(0)
            send[-1]=1
            break
         i += 1
            
    return route, send, calc



def graddes(prob, init_inf, route):    #gradient descent algorithm that computes a send strategy and expected value for a given route  
    send = np.random.choice([0, 1], size=(len(route),), p=[2/3, 1/3])
    send[0] = 0
    send[-1] = 1
    ev = infocalc(prob, init_inf, route, send)[2]
    best = ev
    prevbest = ev
    gain = 1
    
    while gain > 0.01:
        for i in range(1,len(send)-1):
            sendcopy = copy.copy(send)
            sendcopy[i] = 1 - sendcopy[i]
            ev2 = infocalc(prob, init_inf, route, sendcopy)[2]
            if ev2 > best:
                best = ev2
                send = copy.copy(sendcopy)
        gain = best - prevbest
        prevbest = best


    return  best, list(send)




def constrpath(G, pathgraph, minroute, maxroute):  #Randomly construct paths through the graph whose length without returning to base camp is inbetweeen a set interval
    path = [0]
    step = 0
    i = 1
    numsteps = np.random.randint(minroute, maxroute)
    while i < numsteps:
        step = random.choice(list(G[step]))
        path.append(step)
        i = i+1
    
    if path[-1] != 0:      #Return to base with the shortest path
        dijk = copy.copy(pathgraph[path[-1]])
        for i in range(len(dijk)):
            path.append(dijk[-1])
            dijk.pop()
    
    
    return path




def firstgen_flip_walk(prob, init_inf, treesize, minroute, maxroute, cutoff): #Construct the first generation 
    G = constrgraph(prob)
    
    pathgraph = dijkstra(G)
    
    routematrix = []
    i = 0
    while i<= treesize:
        path = constrpath(G, pathgraph, minroute, maxroute)
        gene = []
        gene.append(path)
        grad = graddes(prob, init_inf, path)
        gene.append(grad[1])
        gene.append(grad[0])
        routematrix.append(gene)
        i += 1
    
    
    routematrix = sorted(routematrix, key = lambda item: (item[2], -len(item[0])), reverse = True) #First sort based on expected value, then on the length of the route
      
    
    routematrix = routematrix[:treesize - cutoff]
        
    return routematrix    #first column is filled with routes, second one with the corresponding send strategies, third one with their expected value


def nextgen_flip_walk(prob, init_inf, tree, treesize, directnum, cutoff):  #Construct the next generation with all possible mutations
    routematrix = tree[:directnum]
    i = directnum
    
    while i <= treesize:
        father = random.choice(tree)
        mother = random.choice(tree)
        cross1 = random.choice([element for element in father[0] if element != 0])
        cross2 = random.choice([element for element in father[0] if element != 0])
        
        #print(father, mother, cross1, cross2)
        
        if cross1 in mother[0]:
            gene = []
            paind = father[0].index(cross1)
            maind = mother[0].index(cross1)
            kid = father[0][:paind]+mother[0][maind:]
            kidsend = father[1][:paind]+mother[1][maind:]
            mutprob_route = np.random.uniform(0,1)

            
            if mutprob_route < 0.0010: 
                mut = np.random.randint(1, int(len(kid)))
                walklen = np.random.randint(1,4)
                for i in range(walklen):
                    kid.insert(mut, np.random.randint(0,len(init_inf)))       
                kidsend = graddes(prob, init_inf, kid)[1]
    
                            
            if mutprob_route > 0.80 and len(kid)>3:                                 #Note that mutation can still be "declined" by next if statement
                mut = random.choice(range(1, len(kid)-2))
                new = np.random.randint(len(prob))
                if kid[mut - 1] != new and kid[mut +1] != new:
                    kid[mut] = new
            if 0.4 < mutprob_route < 0.5 and len(kidsend)>3:                                 
                mut = random.choice(range(1, len(kidsend)-2))
                kidsend[mut] = 1 - kidsend[mut]             
            
            strat = infocalc(prob, init_inf, kid, kidsend)
            gene.append(strat[0])
            gene.append(strat[1])
            gene.append(strat[2])
            routematrix.append(gene)
            i +=1
        elif cross2 in mother[0]:
            gene = []
            paind = father[0].index(cross2)
            maind = mother[0].index(cross2)
            kid = father[0][:paind]+mother[0][maind:]
            kidsend = father[1][:paind]+mother[1][maind:]
            mutprob_route = np.random.uniform(0,1)
                        
            if mutprob_route < 0.0010:                                 
                mut = np.random.randint(1, int(len(kid)))
                walklen = np.random.randint(1,4)
                for i in range(walklen):
                    kid.insert(mut, np.random.randint(0,len(init_inf)))
                kidsend = graddes(prob, init_inf, kid)[1]
                if kid[-1] != 0:
                    print("Fout")
                    
            if mutprob_route > 0.75 and len(kid)>3:                                
                mut = random.choice(range(1, len(kid)-2))
                new = np.random.randint(len(prob))
                if kid[mut - 1] != new and kid[mut +1] != new:
                    kid[mut] = new
            if 0.4 < mutprob_route < 0.5 and len(kidsend)>3:                                
                mut = random.choice(range(1, len(kidsend)-2))
                kidsend[mut] = 1 - kidsend[mut] 
                
            strat = infocalc(prob, init_inf, kid, kidsend)
            gene.append(strat[0])
            gene.append(strat[1])
            gene.append(strat[2])
            routematrix.append(gene)
            i +=1
            
      
    routematrix = sorted(routematrix, key = lambda item: (item[2], -len(item[0])), reverse = True) #Eerst sorteren op verwachtingswaarde, dan lengte pad
      
    routematrix = routematrix[:treesize - cutoff]
    
        
    return routematrix


def genprog_flip_walk(prob, init_inf, treesize, directnum, cutoff, iternum):  #Actual genetic algorithm

    
    numnodes = len(prob)
    start = firstgen_flip_walk(prob, init_inf, treesize, numnodes-4, numnodes + 100, cutoff) 
    offspring = nextgen_flip_walk(prob, init_inf, start, treesize, directnum, cutoff) 
    
    for i in range(iternum):
        offspring = nextgen_flip_walk(prob, init_inf, offspring, treesize, directnum, cutoff)


    finalroute, finalsend, finalval = shortercalc(prob, init_inf, offspring[0][0], offspring[0][1])
    
    return finalroute, finalsend, finalval


def iterprog_flip_walk(prob, init_inf, treesize, directnum, cutoff, iternum, totaliter):  #Runs the genetic algorithm multiple times and returns the overall best strategy and its expected value
    best = 0
    bestlst = []
    for i in range(totaliter):
        print(i)
        gen = genprog_flip_walk(prob, init_inf, treesize, directnum, cutoff, iternum)
        print(best, gen[2])
        if gen[2] == best:
            bestlst.append(i)
        elif gen[2] > best:
            bestlst = [i]
            best = gen[2]
            bestgen = gen

    return bestgen, bestlst


